Lorentz and permutation invariants of particles III: constraining non-standard sources of parity violation

Comparisons of the positive and negative halves of the distributions of parity-odd event variables in particle-physics experimental data can provide sensitivity to sources of non-standard parity violation. Such techniques benefit from lacking first-order dependence on simulations or theoretical models, but have hitherto lacked systematic means of enumerating all discoverable signals. To address that issue this paper seeks to construct sets of parity-odd event variables which may be proved to be able to reveal the existence of any Lorentz-invariant source of non-standard parity violation which could be visible in data consisting of groups of real non space-like four-momenta exhibiting certain permutation symmetries.

==> anc/reference-implementation.py <==
#!/usr/bin/env python3

"""
This python program provides a calculator which can 
evaluate the 28 parity-odd variables V_1 to V_28 which cover 
any (pq)(abc) symmetric event and the three parity-odd 
variables X_1 to X_3 which cover any (pq)(ab) symmetric event 
( see https://arxiv.org/abs/2008.05206 ).

Find this file (and other related resources) also at 
https://www.hep.phy.cam.ac.uk/~lester/parity/index.html

The implementation is not intended to be fast or for
use in real analyses (though it may be possible to use
it that way).  Instead its aims are:

    1. to complement the definitions provied in the
       paper, as some people prefer to read a short
       section of code than a much longer paper, and

    2. to help users who wish to write (and more 
       importantly to debug and validate) their own 
       calculators with a resource that can reproduce
       the results shown in the paper.

A large comment block approximately half way down this
file separates the variable calculator code (which lies
above that point) from some example usage which lies
below it.

Alternatively, that example code could be replaced by
code resembling that shown in the very next 20 lines here
if all you want to do is compute values of the variables:

# EXAMPLE PROGRAM FOLLOWS
#
# The non-zero real constants u_i (uVals) have a role in defining
# variables X2, X3 and V8 to V28.  It is assumed that the user 
# (after some intitial optimisation phase during 
# which he or she will find out which u_i values 
# work best) will settle on a particular set 
# of u-values which will be used throughout an analysis.
# The calculator must be supplied with those u-values. 
# In the example program below, only ones are supplied as u-values. 
#
# LV = TinyLorentzVec
# X_vars = pqabVars(LV(1,0,0,+1), #pE, pX, pY, pZ
#                   LV(1,0,0,-1), #qE, qX, qY, qZ
#                   LV(5,1,0,1),  #aE, aX, aY, aZ
#                   LV(6,0,2,0),  #bE, bX, bY, bZ
#                   uVals = (1,1,), # Two u-values are needed for the X_vars
#                   )
# V_vars = pqabcVars(LV(1,0,0,+1), #pE, pX, pY, pZ
#                    LV(1,0,0,-1), #qE, qX, qY, qZ
#                    LV(5,1,0,1),  #aE, aX, aY, aZ
#                    LV(6,0,2,0),  #bE, bX, bY, bZ
#                    LV(7,3,0,1),  #cE, cX, cY, cZ
#                    uVals = (1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,),
#                    # 19 u-values are needed for the V_vars
#                    )
#
# X_vars will then hold a length-3  dictionary associating i with X[i].
# V_vars will then hold a length-28 dictionary associating i with V[i].
#
"""


# A tiny class that does complex number addition and multiplcation AND NOTHING ELSE!
class TinyComplex:

    # Constructor from real and imag
    def __init__(self, real, imag):
        self.real, self.imag = real, imag

    # To allow "r,i = complex" for extraction of real and imaginary parts:
    def __iter__(self):
        return iter((self.real, self.imag))

    # Addition of complex numbers
    def __add__(self, other):
        return TinyComplex(self.real+other.real, self.imag+other.imag)

    # Multiplication of complex numbers
    def __mul__(self, other):
        return TinyComplex(self.real*other.real - self.imag*other.imag,   self.real*other.imag + self.imag*other.real)

    # To allow easy display:
    def __str__(self):
        return 'TC['+str(self.real)+','+str(self.imag)+']'

class TinyLorentzVec:
    def __init__(self, e,x,y,z):
        self.e=e
        self.x=x
        self.y=y
        self.z=z

    def __str__(self):
        return 'LV['+str(self.e) +','+str(self.x) +','+str(self.y) +','+str(self.z) +']'

    def __add__(self, other):
        return TinyLorentzVec(self.e + other.e,
                              self.x + other.x,
                              self.y + other.y,
                              self.z + other.z)

    def __sub__(self, other):
        return TinyLorentzVec(self.e - other.e,
                              self.x - other.x,
                              self.y - other.y,
                              self.z - other.z)

    def __mul__(self, other):
        return TinyLorentzVec(self.e * other,
                              self.x * other,
                              self.y * other,
                              self.z * other)

LV = TinyLorentzVec

def det2x2(a,b,
           c,d):
    return a*d-b*c;

def det3x3(a,b,c,
           d,e,f,
           g,h,i):
    return -c*e*g + b*f*g + c*d*h - a*f*h - b*d*i + a*e*i

def det4x4(a,b,c,d,
           e,f,g,h,
           i,j,k,l,
           m,n,o,p):
    return (d*g*j*m - c*h*j*m - d*f*k*m + b*h*k*m + c*f*l*m - b*g*l*m - 
            d*g*i*n + c*h*i*n + d*e*k*n - a*h*k*n - c*e*l*n + a*g*l*n + 
            d*f*i*o - b*h*i*o - d*e*j*o + a*h*j*o + b*e*l*o - a*f*l*o - 
            c*f*i*p + b*g*i*p + c*e*j*p - a*g*j*p - b*e*k*p + a*f*k*p)



def eps(a,b,c,d):
    return det4x4(a.e, a.x, a.y, a.z,
                  b.e, b.x, b.y, b.z,
                  c.e, c.x, c.y, c.z,
                  d.e, d.x, d.y, d.z)

def ldot(a,b):
    return a.e*b.e - (a.x*b.x + a.y*b.y + a.z*b.z)

def gram2x2(a,b,
            p,q):
    return det2x2(ldot(a,p), ldot(a,q),
                  ldot(b,p), ldot(b,q))


def pqabVars(p,q, a,b, uVals=((1,)*2)):
    """This function computes the variables called X_1, X_2 and X_3 in https://arxiv.org/pdf/2008.05206.pdf which are designed such that at least one of them assigns a non-zero parity to every chiral event of the form (pq)->(ab)+X.  The two (possibly dimensionful) non-zero inputs in `uVals' represent an important gauge freedom among the variable definitions and their values could be important if the input momenta are not scaled to generate order-one outputs. See important discussion in the paper."""

    u1=uVals[0]
    u2=uVals[1]

    P0 = eps(a,b,p,q)  # a.k.a. eab
    G0 = ldot(p,p) - ldot(q,q)

    def local_gram(x,y):
        return gram2x2(x, p+q,
                       y, p+q)

    G1 = local_gram(a+b, p-q)
    G2 = local_gram(a-b, p-q)

    aa = ldot(a,a)
    bb = ldot(b,b)
    fab = aa - bb
 
    Com=TinyComplex
    X={}
    X[1] = P0*G2
    X[2], X[3] = Com(P0,0)*Com(fab, u1*local_gram(a-b,a+b))*Com(G0, u2*G1)

    return X 


def pqabcVars(p,q, a,b,c, uVals=((1,)*19)):
    """This function computes the variables called V_1,...,V_{28} in https://arxiv.org/pdf/2008.05206.pdf which are designed such that at least one of V_1,...,V_{19} assigns a non-zero parity to every chiral collision event of the form (pq)->(abc)+X. Variables V_{20},...,V_{28} are only needed if one intends to look at non-collision event in additioin to collision events. The 19 (possibly dimensionful) non-zero inputs `uVals' represent an important gauge freedom among the variable definitions and their values could be important if the input momenta are not scaled to generate order-one outputs. See important discussion in the paper."""

    aa = ldot(a,a)
    bb = ldot(b,b)
    cc = ldot(c,c)

    eab = eps(a,b,p,q)
    ebc = eps(b,c,p,q)
    eca = eps(c,a,p,q)
    ABCPQ = eps(a,b,c,p+q)

    P1 = eab+ebc+eca
    P2 = eab*ebc*eca
    P3 = (eab-ebc)*(ebc-eca)*(eca-eab)

    def local_gram(x,y):
        return gram2x2(x, p+q,
                       y, p+q)

    ga = local_gram(a,p-q)
    gb = local_gram(b,p-q)
    gc = local_gram(c,p-q)

    F0 = ldot(p,p) - ldot(q,q)
    F1 = ga+gb+gc
    F2 = ga*gb*gc
    F3 = (ga-gb)*(gb-gc)*(gc-ga)

    def PC(u):
        return TinyComplex(P1*P1*P1, u*P2)
    
    def FC(u):
        return TinyComplex(F1, u*F2)
    
    V={}

    V[1] = P1*F3
    V[2] = P2*F3
    V[3] = P3*F0
    V[4] = P3*F1
    V[5] = P3*F2

    V[6] = ( 
            +P3*(+F3)*ga*gc*(eab*eab - ebc*ebc) #abc
            +P3*(+F3)*gb*ga*(ebc*ebc - eca*eca) #bca
            +P3*(+F3)*gc*gb*(eca*eca - eab*eab) #cab
            +P3*(-F3)*ga*gb*(eca*eca - ebc*ebc) #acb
            +P3*(-F3)*gc*ga*(ebc*ebc - eab*eab) #cba
            +P3*(-F3)*gb*gc*(eab*eab - eca*eca) #bac
            )
    V[7] = ( 
            +P3*(+F3)*ga*gc*(aa - cc) #abc
            +P3*(+F3)*gb*ga*(bb - aa) #bca
            +P3*(+F3)*gc*gb*(cc - bb) #cab
            +P3*(-F3)*ga*gb*(aa - bb) #acb
            +P3*(-F3)*gc*ga*(cc - aa) #cba
            +P3*(-F3)*gb*gc*(bb - cc) #bac
            )

    u1=uVals[0]
    u2=uVals[1]
    u3=uVals[2]
    u4=uVals[3]
    u5=uVals[4]
    u6=uVals[5]
    u7=uVals[6]
    u8=uVals[7]
    u9=uVals[8]
    u10=uVals[9]
    u11=uVals[10]
    u12=uVals[11]
    u13=uVals[12]
    u14=uVals[13]
    u15=uVals[14]
    u16=uVals[15]
    u17=uVals[16]
    u18=uVals[17]
    u19=uVals[18]

    def f1(x): return local_gram(x,x)
    def f2(x): return local_gram(x,a+b+c)
    def f3(x): return ldot(x,x)
    def f4(x): return local_gram(x,p-q)
    def f5(x): return gram2x2(x,a+b+c,
                              x,a+b+c)
    def f6(x): return gram2x2(  x,a+b+c,
                              p+q,a+b+c)

    def df1(x,y): return f1(x)-f1(y)
    def df2(x,y): return f2(x)-f2(y)
    def df3(x,y): return f3(x)-f3(y)
    def df4(x,y): return f4(x)-f4(y)
    def df5(x,y): return f5(x)-f5(y)
    def df6(x,y): return f6(x)-f6(y)

    def U(f,g): return f(a,b)*f(b,c)*g(c,a) + f(a,b)*g(b,c)*f(c,a) + g(a,b)*f(b,c)*f(c,a)

    Com=TinyComplex
    V[ 8],V[ 9] = PC(u2 )*U(lambda x,y: Com(df1(x,y), u1*df2(x,y))       ,
                            lambda x,y: Com(df1(x,y), u1*df2(x,y))*FC(u3)) # u1,u2,u3
    V[10],V[11] = PC(u5 )*U(lambda x,y: Com(df1(x,y), u4*df2(x,y))       ,
                            lambda x,y: Com(df1(x,y), u4*df2(x,y))*F0    ) # u4,u5
    V[12],V[13] = PC(u8 )*U(lambda x,y: Com(df1(x,y), u6*df2(x,y))       ,
                            lambda x,y: FC(u7)*df3(x,y)                  ) # u6,u7,u8
    V[14],V[15] = PC(u11)*U(lambda x,y: Com(df1(x,y), u9*df2(x,y))       ,
                            lambda x,y: Com(df3(x,y)*F0, u10*df4(x,y))   ) # u9,u10,u11
    V[16],V[17] = PC(u12)*U(lambda x,y: Com(df3(x,y), 0)                 ,
                            lambda x,y: FC(u13)*df3(x,y)                 ) # u12,u13
    V[18],V[19] = PC(u15)*U(lambda x,y: Com(df3(x,y), 0)                 ,
                            lambda x,y: Com(df3(x,y)*F0, u14*df4(x,y))   ) # u14,u15



    V[20], V[21] =  U(lambda x,y: Com(df1(x,y), u16*df2(x,y)),
                      lambda x,y: Com(df1(x,y), u16*df2(x,y))     )*ABCPQ  # u16
    V[22], V[23] =  U(lambda x,y: Com(df1(x,y), u17*df2(x,y)),
                      lambda x,y: Com(df3(x,y), 0           )     )*ABCPQ  # u17
    V[24]        =  U(lambda x,y: df3(x,y), lambda x,y: df3(x,y)  )*ABCPQ  
    
    V[25], V[26] =  U(lambda x,y: Com(df5(x,y), u18*df6(x,y)),
                      lambda x,y: Com(df5(x,y), u18*df6(x,y))     )*ABCPQ  # u18
    V[27], V[28] =  U(lambda x,y: Com(df5(x,y), u19*df6(x,y)),
                      lambda x,y: Com(df3(x,y), 0           )     )*ABCPQ  # u19

    return V


##################################################################################
# Code above this line constitutes the parity-odd variables calculator
##################################################################################



##################################################################################
# Code below this line USES the above calculator to evaluate parity-odd
# variables on a few test cases for which the exact answers are known.
# Two of the examples use only exact integer arithmetic so agreement between
# calculation and prediction should be exact.  For the other case, non-integer
# inputs lead to non-zero tolerances on the computed answers due to floating
# point rounding issues.
##################################################################################


class TestCasePQAB:
    def __init__(self, 
            p=LV(0,0,0,0),
            q=LV(0,0,0,0),
            a=LV(0,0,0,0),
            b=LV(0,0,0,0),
            uVals=(1,)*2,
            answers={},
            name="",
            ):
        self.p = p
        self.q = q
        self.a = a
        self.b = b
        self.uVals = uVals
        self.answers = answers
        self.name=name

    def test(self):
        print("")
        print("================================================================")
        print("For the (pq)->(ab)+X test case '"+self.name+"':")
        print("    p=",str(self.p))
        print("    q=",str(self.q))
        print("    a=",str(self.a))
        print("    b=",str(self.b))
        print("    u values =",str(self.uVals))
        print("we see that:")
        expectedAnswers = self.answers
        actualAnswers = pqabVars(self.p,self.q, self.a,self.b,  uVals=self.uVals)
        for i in actualAnswers:
            print("    X_"+str(i)+" :"
                    " delta=", (actualAnswers[i]-expectedAnswers[i] if i in expectedAnswers else "UNKNOWN"), 
                    " computedValue=",actualAnswers[i],
                    " expectedValue=",(expectedAnswers[i] if i in expectedAnswers else "UNKNOWN"))

class TestCasePQABC:
    def __init__(self, 
            p=LV(0,0,0,0),
            q=LV(0,0,0,0),
            a=LV(0,0,0,0),
            b=LV(0,0,0,0),
            c=LV(0,0,0,0),
            uVals=(1,)*19,
            answers={},
            name="",
            ):
        self.p = p
        self.q = q
        self.a = a
        self.b = b
        self.c = c
        self.uVals = uVals
        self.answers = answers
        self.name = name

    def test(self):
        print("")
        print("================================================================")
        print("For the (pq)->(abc)+X test case '"+self.name+"':")
        print("    p=",str(self.p))
        print("    q=",str(self.q))
        print("    a=",str(self.a))
        print("    b=",str(self.b))
        print("    c=",str(self.c))
        print("    u values =",str(self.uVals))
        print("we see that:")
        expectedAnswers = testCase.answers
        actualAnswers = pqabcVars(self.p,self.q, self.a,self.b,self.c,  uVals=self.uVals)
        for i in actualAnswers:
            print("    V_"+str(i)+" :"
                    " delta=", (actualAnswers[i]-expectedAnswers[i] if i in expectedAnswers else "UNKNOWN"), 
                    " computedValue=",actualAnswers[i],
                    " expectedValue=",(expectedAnswers[i] if i in expectedAnswers else "UNKNOWN"))





testCases = []

from math import sqrt


testCases.append(TestCasePQAB(
    name = "Why X_1 is necessary",
    p = LV(5, 0, 0, +4),
    q = LV(5, 0, 0, -4),
    a = LV(7, 2, +3, +6),   # 2,3,6,7 is a pythagorean quadruple
    b = LV(7, 2, -3, -6),
    uVals=(1,)*2,
    answers={
     1: -32*(2+2)*(5**3)*(4**2)*3*6,
     2: 0,
     3: 0,
    },
    ))

testCases.append(TestCasePQAB(
    name = "Why X_2 is necessary",
    p = LV(3, 0, 0, +2),
    q = LV(3, 0, 0, -2),
    a = LV( 9 , 1, +8, +4),   #  1, 4,8,  9 is a pythagorean quadruple
    b = LV(21, 19, -8, +4),   # 19, 4,8, 21 is a pythagorean quadruple
    uVals=(5,7,),
    answers={
     1: 0,
     2: -128*(1-19)*((19+1)**2)*(3**5)*(2**2)*5*7*8*4,
     3: 0,
    },
    ))

testCases.append(TestCasePQAB(
    name = "Why X_3 is necessary",
    p = LV(3, 0, 0, +2),
    q = LV(5, 0, 0, -2),
    a = LV(10,  6, +8, 0),   # 6,  8, 10 is a pythagorean triple
    b = LV(17, 15, -8, 0),   # 8, 15, 17 is a pythagorean triple
    uVals=(1,4,),
    answers={
     1: 0,
     2: 0,
     3: -(6-15)*((6+15)**2)*(3-5)*((3+5)**4)*2*1*8,
    },
    ))

testCases.append(TestCasePQABC(
    p = LV(2, 3, 5, 7),
    q = LV(11, 13, 17, 19),
    a = LV(23, 29, 31, 37),
    b = LV(41, 43, 47, 53),
    c = LV(59, 61, 67, 71),
    uVals=(1,)*19,
    name="default u-values",
    answers={
     1: -6946370534400,
     2: -285101275117486080000,
     3: -1044921123840,
     4: -60990307276800,
     5: 746781708402458910720,
     6: -725230008161631226638450347212800000,
     7: 10078690912767456530537102966784000,
     8: -8997300471384779977551480084293996544,
     9: 1616863814034961557728064329523333120,
     10: -2262369180276226420190914560,
     11: -12589313686076886478577415168,
     12: -56848289831441036528437795636088832,
     13: 111974277969110475821439142028623872,
     14: -156941086029118946924279808,
     15: -78836668266369584416878592,
     16: 18111427383205004006833640570880,
     17: -5581258892334980692180992,
     18: 151008826613465677824,
     19: 25342095017472649150464,
#
     20: -503954323413306871680,
     21: 90563171658324687936,
     22: -3184172556353142912,
     23: 6271871181757682688,
     24: 1014452241149952,
     25: 550677189790423300608,
     26: 25029787499912273432256,
     27: -86372847631288661760,
     28: 39742013228386738176
    },
    ))

testCases.append(TestCasePQABC(
    p = LV(2, 3, 5, 7),
    q = LV(11, 13, 17, 19),
    a = LV(23, 29, 31, 37),
    b = LV(41, 43, 47, 53),
    c = LV(59, 61, 67, 71),
    uVals=(11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29),
    name="non-default u-values",
    answers={
     1: -6946370534400,
     2: -285101275117486080000,
     3: -1044921123840,
     4: -60990307276800,
     5: 746781708402458910720,
     6: -725230008161631226638450347212800000,
     7: 10078690912767456530537102966784000,
     8: -195411418253178073266928284321077751386112,
     9: -1039918043923388945294516860931854581688320,
     10: 289660821129266664717777195786240,
     11: -42604785766893078830809874767872,
     12: -7043669330627515221415623216924068020224,
     13: 548226097874695380482393445334168633344,
     14: -137965127495832328532205983744,
     15: -948548456522982171450614480896,
     16: 9164382255901440828393377879162880,
     17: -129848130444719188269858816,
     18: 90599378333996011290624,
     19: 633552375495680624295936,
#
     20: -392332500975784690183680,
     21: -4975174396151849191371264,
     22: -3674939772110175333504,
     23: 169340521907457432576,
     24: 1014452241149952,
     25: -1625934898743515952482304,
     26: 313264146582546831222985728,
     27: -70460652314432955928320,
     28: 1152518383623215407104,
    },
    ))

testCases.append(TestCasePQABC(
    p = LV(1,0,0,1),
    q = LV(1,0,0,-1),
    a = LV(3*sqrt(17)/4, -0.5,0,-sqrt(5)/4),
    b = LV(0.25*sqrt(113+40*sqrt(3)), 3*sqrt(3)/8, 3/8, 0),
    c = LV(sqrt(73)/4, 0.5, 0, sqrt(5)/4),
    uVals=(1,)*19,
    name="Why V_1 is necessary",
    answers={
     1: -60*sqrt(5),
     2: 0,
     3: 0,
     4: 0,
     5: 0,
     6: 0,
     7: 0,
     8: 0,
     9: 0,
     10: 0,
     11: 0,
     12: 0,
     13: 0,
     14: 0,
     15: 0,
     16: 0,
     17: 0,
     18: 0,
     19: 0,
#
     20: 0,
     21: 0,
     22: 0,
     23: 0,
     24: 0,
     25: 0,
     26: 0,
     27: 0,
     28: 0
    },
    ))

def spread(wid=1):
    from random import random as rnd   
    return (rnd()-0.5)*wid

def V9_special_case(index, count, un1, un3, z=1, ee=1, pp=1, mm=1):
    t = ( (0.5/abs(un1) - 1) if (un1*un3>0) else  (1.0/abs(un1**2)-0.44) ) #This choice should ensure a/b<0 for any un1,un3 ... see 20200407a-full-S2S3--03.nb version 68c750b4573c5a742b25 of  git@bitbucket.org:kesterlester/2018lorentz.git or see parity-variables.nb in the same folder as this reference implementation.

    a = -3*(-5 - 20*t**2 + 7*un1**2 + 28*t*un1**2 + 60*t**2*un1**2 + 64*t**3*un1**2)
    b = 32*ee**4*pp**2*un1*un3*z**2* (-21 - 36*t - 104*t**2 - 64*t**3 + 3*un1**2 + 20*t*un1**2 + 56*t**2*un1**2 + 64*t**3*un1**2)
    lam = pow(abs(-a/b),1.0/8.0) # The abs() should have no effet, but I use it to protect against rounding issues.
    

    def LVM(m,x,y,z):
        return LV(sqrt(m*m+x*x+y*y+z*z),x,y,z)

    bx = t
    by = 2*t**2

    cx = -0.5*t
    cy = t

    return TestCasePQABC(
    p = LV(ee,0,0,+pp)*lam,
    q = LV(ee,0,0,-pp)*lam,
    a = LVM(mm, 0, 0, z)*lam,
    b = LVM(mm, bx, by, z)*lam,
    c = LVM(mm, cx, cy, z)*lam,
    uVals=(un1,12,un3,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29),
    name="Why V_9 is necessary [example "+str(index)+" of "+str(count)+"]",
    answers={
     1: 0,
     2: 0,
     3: 0,
     4: 0,
     5: 0,
     6: 0,
     7: 0,
     8: 0,
     # Something non-zero for 9: 0,
     10:0,
     11:0,
     12:0,
     13:0,
     14:0,
     15:0,
     16:0,
     17:0,
     18:0,
     19:0,
    },
    )


import random
random.seed(1)
count=3
for i in range(count):
    spreadU1 = 20  # Problem is with the U1 stuff
    spreadU3 = 20
    spreadOthers = 2
    testCases.append(V9_special_case(i+1, count, spread(spreadU1),spread(spreadU3),spread(spreadOthers),spread(spreadOthers),spread(spreadOthers)))


for testCase in testCases:
   testCase.test() 

